Exact linearisation of the nonlinear shallow-water equations over a moving bottom: classification, wave generation and run-up

The Carrier--Greenspan hodograph transformation linearises the nonlinear shallow-water equations on a beach of constant slope. We extend the transformation to a moving bottom and identify the family of bottom motions that preserves the Carrier--Greenspan invariants. The bottom gradient must be uniform in space, that is, $h(x,t)=\rho(t)x+\mathcal{B}(t)$, and constant $\rho$ returns the classical slope. For this family a horizontally accelerating frame removes the forcing. The bottom motion then disappears from the hodograph equation, and two quadratures recover the physical variables. If the gradient varies in time, the bed displacement grows without bound offshore and the far field cannot remain at rest. The domain must therefore be finite, although the pivot may be placed anywhere. A bottom-tilting wave maker realises this family. Closed forms follow for the hinge response, for the crest-to-trough steepness of the generated wave, and for the leading nonlinear correction. The correction depends on the point to which the steepness is referred, and so differs between a leading-elevation and a leading-depression wave. Because the hinge is at the beach toe, these closed forms provide the incident wave required by the classical plane-beach solution. The run-up can therefore be predicted from the plate motion alone. The steepness is predicted without a fitted constant and agrees with the reference computations. Sixty-one runs over a level bed, reported here for the first time, carry the test to deeper water and longer plate motions. The measured run-up follows the predicted run-up, with an offset that the inviscid theory does not account for.

==> anc/supplementary_flat_bottom_61.csv <==
case,H,kappa_star,breaking
1,0.1324,0.3813,n
2,0.1628,0.5780,n
3,0.1798,0.0934,n
4,0.1985,0.4789,n
5,0.2005,0.1432,n
6,0.2155,0.2302,n
7,0.2243,0.1454,n
8,0.2413,0.1119,n
9,0.2556,0.4518,n
10,0.2578,0.2174,n
11,0.2744,0.4369,n
12,0.2808,0.3442,n
13,0.2908,0.1055,n
14,0.3015,0.2395,n
15,0.3092,0.1675,n
16,0.3108,0.2352,n
17,0.3209,0.2665,n
18,0.3232,0.2958,n
19,0.3273,0.5495,n
20,0.3319,0.7732,n
21,0.3324,0.3677,n
22,0.3358,0.6286,n
23,0.3413,0.1361,n
24,0.3425,0.4048,n
25,0.3460,0.4725,n
26,0.3561,0.3057,n
27,0.3646,0.4176,n
28,0.3653,0.2915,n
29,0.3871,0.2245,n
30,0.3888,0.5559,n
31,0.3979,0.3278,n
32,0.4003,0.3100,n
33,0.4053,0.3834,n
34,0.4141,0.9079,n
35,0.4470,0.8616,n
36,0.4509,0.6008,n
37,0.4631,0.3521,n
38,0.4714,0.3977,n
39,0.4727,0.4397,n
40,0.4757,0.9414,n
41,0.4766,0.3627,n
42,0.4842,0.9842,y
43,0.4881,1.0426,n
44,0.4987,1.1089,y
45,0.5027,0.4796,n
46,0.5282,1.4645,n
47,0.5319,2.0361,y
48,0.5475,0.8965,y
49,0.5795,1.4111,y
50,0.5811,1.0091,y
51,0.5926,0.6927,n
52,0.6046,0.4896,n
53,0.6119,2.2121,y
54,0.6607,1.3669,y
55,0.7148,1.5593,n
56,0.7229,1.0661,n
57,0.7421,1.5557,n
58,0.7504,1.8558,n
59,0.7764,0.8559,n
60,0.7916,0.8808,y
61,0.8232,1.6676,n


==> anc/supplementary_flat_bottom_61_README.txt <==
Supplementary material for

  Y. S. Park, "Exact linearisation of the nonlinear shallow-water equations
  over a moving bottom: classification, wave generation and run-up",
  Journal of Fluid Mechanics (submitted).

File
  supplementary_flat_bottom_61.csv

Contents
  The 61 flat-bottom cases described in section 7.2 of the paper, one row per
  case. The experiments were run in a tank 2 m long, 0.11 m wide and 0.2 m
  deep at the University of Dundee. A fixed level bed filled one half and a
  tilting plate of length L = 1 m the other, the two meeting at a hinge in the
  middle. The plate was driven down and back to the horizontal at constant
  speed, so every case is a leading-depression wave. The free surface at the
  hinge was recorded with an acoustic gauge at 50 Hz for 10 s to an accuracy
  of +/- 0.5 mm.

Data processing
  Each run gives one free-surface record at the hinge. The leading wave is
  taken from that record, and its crest and trough are picked as the first
  maximum and the adjacent minimum. The two columns below follow directly:
  H is the crest-to-trough height, and kappa_star is that height divided by
  the time between the two points, in the scaling given below. Only the
  leading wave enters; later waves in the record are not used.

  Two things set the uncertainty of these numbers: the gauge accuracy of
  +/- 0.5 mm, and the picking of the two extrema on a record sampled at
  50 Hz. Values are therefore given to four decimal places.

  The free-surface records themselves are no longer retained, so these two
  columns are what remains of the set. The plate amplitude and duration of
  each individual case are not recoverable case by case either. Section 7.2
  of the paper is built so that it does not need them.

Columns
  case         Case index, 1 to 61. The order carries no meaning.
  H            Crest-to-trough height of the leading wave at the hinge,
               scaled by the still depth h_0. Dimensionless.
  kappa_star   Steepness of the leading wave at the hinge, defined in
               section 6.3 as (zeta_cr - zeta_tr)/(tau_cr - tau_tr) with the
               free surface scaled by h_0 and time by L/sqrt(g h_0).
               Dimensionless.
  breaking     'y' if the wave was seen to break during propagation, 'n'
               otherwise. The classification is an observation and rests on
               two signs: air bubbles forming around the crest, and a marked
               drop in wave height after breaking. Every parameter set was run
               twice to confirm it. Nine of the 61 cases broke.

Ranges covered
  relative depth  alpha = h_0/L = 0.04 to 0.08
  amplitude       a* = a/h_0 = 0.38 to 1.25
  duration        b* = b sqrt(g h_0)/L = 0.31 to 1.77

  The plate amplitude a and duration b are not assigned case by case in this
  file. Section 7.2 explains why, and the test reported there is built so that
  it does not need them.

Figure 4 of the paper is drawn from these two columns alone.

